Variantional autoencoder with decremental information bottleneck for disentanglement

One major challenge of disentanglement learning with variational autoencoders is the trade-off between disentanglement and reconstruction fidelity. Previous studies, which increase the information bottleneck during training, tend to lose the constraint of disentanglement, leading to the information diffusion problem. In this paper, we present a novel framework for disentangled representation learning, DeVAE, which utilizes hierarchical latent spaces with decreasing information bottlenecks across these spaces. The key innovation of our approach lies in connecting the hierarchical latent spaces through disentanglement-invariant transformations, allowing the sharing of disentanglement properties among spaces while maintaining an acceptable level of reconstruction performance. We demonstrate the effectiveness of DeVAE in achieving a balance between disentanglement and reconstruction through a series of experiments and ablation studies on dSprites and Shapes3D datasets. Code is available at https://github.com/erow/disentanglement_lib/tree/pytorch#devae.

==> code.py <==
def loss_fn(x,encoder,decoder,W,embeddings,betas,K):
    idx = np.random.randint(K)
    mu, logvar = encoder(x)
    w1, w2 = W
    for i in range(idx): 
        mu = torch.exp(w1[i]) * mu
        logvar = logvar + w2[i]
    z = sample(mu, logvar) # re-parameter trick
    recon = decoder(torch.cat([z,embeddings(idx)],1))
    loss = F.mse(recon,x) + betas[idx] * kld(mu,logvar)
    return loss

